The Origin and Evolution of Multiple Star Systems

Observational advances over the last decade have enabled high-resolution, interferometric studies of forming multiple systems, statistical surveys of multiplicity in star-forming regions, and new insights into disk evolution and planetary architectures in these systems. In this review, we compile the results of observational and theoretical studies of stellar multiplicity. We summarize the population statistics spanning system evolution from the protostellar phase through the main-sequence phase and evaluate the influence of the local environment. In short, most stars are born in multiple stellar systems, most main sequence stars are members of multiple systems, but most star systems are single. We describe current models for the origin of stellar multiplicity and review the landscape of numerical simulations and assess their consistency with observations. We review the properties of disks and discuss the impact of multiplicity on planet formation and system architectures. Finally, we summarize open questions and discuss the technical requirements for future observational and theoretical progress.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

